General parametrization of higher-dimensional black holes and its application to Einstein-Lovelock theory

Here we have developed the general parametrization for spherically symmetric and asymptotically flat black-hole spacetimes in an arbitrary metric theory of gravity. The parametrization is similar in spirit to the parametrized post-Newtonian (PPN) approximation, but valid in the whole space outside the event horizon, including the near horizon region. This generalizes the continued-fraction expansion method in terms of a compact radial coordinate suggested by Rezzolla and Zhidenko [Phys.Rev.D 90 8, 084009 (2014)] for the four-dimensional case. As the first application of our higher-dimensional parametrization we have approximated black-hole solutions of the Einstein-Lovelock theory in various dimensions. This allows one to write down the black-hole solution which depends on many parameters (coupling constants in front of higher curvature terms) in a very compact analytic form, which depends only upon a few parameters of the parametrization. The approximate metric deviates from the exact (but extremely cumbersome) expressions by fractions of one percent even at the first order of the continued-fraction expansion, which is confirmed here by computation of observable quantities, such as quasinormal modes of the black hole.

==> anc/HDCFA_Lovelock.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     76924,       2007]
NotebookOptionsPosition[     75791,       1966]
NotebookOutlinePosition[     76169,       1982]
CellTagsIndexPosition[     76126,       1979]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "List of parameters that appear in this notebook:\[LineSeparator]\
\[LineSeparator]order \[Rule] Determines the order of the continued-fraction \
expansion.\[LineSeparator]d \[Rule] The total number of dimensions.\
\[LineSeparator]Q \[Rule] The asymptotic effective charge of the black hole.\
\[LineSeparator]r0 \[Rule] The radius of the black-hole event horizon.\
\[LineSeparator]\[Alpha]m=",
 Cell[BoxData[
  SubscriptBox[
   OverscriptBox["\[Alpha]", "~"], "m"]], "Input"],
 " \[Rule] The m-th order Lovelock parameter.\[LineSeparator]am \[Rule] The \
m-th order HDCFA parameter.\[LineSeparator]\[LineSeparator]For values of the \
Lovelock parameters that yield black-hole solutions that are free of \
instabilities the reader is referred to the publicly-available source:\
\[LineSeparator]\[OpenCurlyDoubleQuote]The portrait of eikonal instability in \
Lovelock theories\[CloseCurlyDoubleQuote] by R. A. Konoplya, A. Zhidenko [ \
https://arxiv.org/format/1705.01656 ].\[LineSeparator]\[LineSeparator]This \
code constitutes a generalization of the following publicly-available source:\
\[LineSeparator]\[OpenCurlyDoubleQuote]4D Einstein-Lovelock black holes: \
Hierarchy of orders in curvature\[CloseCurlyDoubleQuote] by R. A. Konoplya \
and A. Zhidenko [ https://arxiv.org/format/2005.02225 ]."
}], "Item",
 CellChangeTimes->{{3.8006821795589576`*^9, 3.800682256675811*^9}, {
   3.800682287905574*^9, 3.800682288169877*^9}, {3.8006823594740963`*^9, 
   3.800682412926852*^9}, {3.8006824657964334`*^9, 3.8006825104319706`*^9}, {
   3.800682548166013*^9, 3.8006825555426025`*^9}, {3.8006826133017144`*^9, 
   3.800682675915062*^9}, {3.800682803256243*^9, 3.8006828114502225`*^9}, {
   3.8006830567074733`*^9, 3.800683106718875*^9}, {3.800683297826597*^9, 
   3.800683324081834*^9}, {3.8006836720036488`*^9, 3.8006837039241085`*^9}, {
   3.800685660021905*^9, 3.8006857153332486`*^9}, {3.800692468974411*^9, 
   3.8006924892651453`*^9}, {3.800693731548976*^9, 3.800693731917985*^9}, {
   3.8007779399046736`*^9, 3.8007779518138065`*^9}, {3.8007786950799775`*^9, 
   3.800778695571656*^9}, 3.8009460662851963`*^9, {3.8009461496686954`*^9, 
   3.8009461503388586`*^9}, {3.800946385822783*^9, 3.8009464010800076`*^9}, {
   3.800947225012819*^9, 3.8009472383561563`*^9}, {3.805008801415719*^9, 
   3.8050088036953897`*^9}, {3.8050088406372766`*^9, 
   3.8050089147971544`*^9}, {3.805009131313592*^9, 3.805009167779157*^9}, {
   3.8050094754057007`*^9, 3.805009485804986*^9}, {3.805015495635852*^9, 
   3.8050155272882147`*^9}, {3.805015569622425*^9, 3.805015586434679*^9}},
 Background->RGBColor[0.9, 1, 1]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 3}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 5}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"order", "=", "2"}], ";", 
  RowBox[{"d", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LovelockOrder", "=", 
   RowBox[{"Floor", "[", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"d", "-", "1"}], ")"}], "2"], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "\[Psi]_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"m", "=", "2"}], "LovelockOrder",
      LimitsPositioning->True], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Symbol", "[", 
        RowBox[{"\"\<\[Alpha]\>\"", "<>", 
         RowBox[{"ToString", "[", "m", "]"}]}], "]"}], 
       SuperscriptBox["\[Psi]", "m"]}], ")"}]}], "+", "\[Psi]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LovelockEq", "=", 
   RowBox[{
    RowBox[{"W", "[", 
     RowBox[{"\[Psi]", "[", "r0", "]"}], "]"}], "==", 
    RowBox[{
     FractionBox["\[Mu]", 
      SuperscriptBox["r0", 
       RowBox[{"d", "-", "1"}]]], "-", 
     FractionBox[
      SuperscriptBox["Q", "2"], 
      SuperscriptBox["r0", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"d", "-", "2"}], ")"}]}]]]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LovelockSol", "=", 
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{"LovelockEq", ",", "\[Mu]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"\[Psi]", "[", "r0", "]"}], "\[Rule]", 
         FractionBox["1", 
          SuperscriptBox["r0", "2"]]}]}], "//", "First"}], "//", "Simplify"}],
      ",", 
     RowBox[{
      RowBox[{"\[Psi]", "[", "r0", "]"}], "\[Rule]", 
      FractionBox["1", 
       SuperscriptBox["r0", "2"]]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"LovelockSol", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"LovelockSol", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Solve", "[", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"LovelockEq", ",", 
              RowBox[{"{", 
               RowBox[{"r0", ",", "i"}], "}"}]}], "]"}], ",", 
            RowBox[{
             SuperscriptBox["\[Psi]", 
              TagBox[
               RowBox[{"(", "i", ")"}],
               Derivative],
              MultilineFunction->None], "[", "r0", "]"}]}], "]"}], "/.", 
          "LovelockSol"}], "//", "First"}], "//", "Simplify"}]}], "]"}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "order"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Text", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<The expression for \[Mu] and the values of \[Psi](r) and its \
derivatives at r0, in terms of the asymptotic charge \
(\!\(\*SuperscriptBox[\(Q\), \(2\)]\)) and the Lovelock parameters \
(\!\(\*SubscriptBox[\(\[Alpha]\), \(m\)]\)):\>\"", ",", 
       RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}], "]"}], ";", 
   RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"LovelockSol", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fLovelock", "[", "r_", "]"}], "=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"r", "^", "2"}], 
     RowBox[{"\[Psi]", "[", "r", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Aa", "[", "x_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", "x"], 
     RowBox[{"fLovelock", "[", 
      FractionBox["r0", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}], 
        FractionBox["1", 
         RowBox[{"d", "-", "3"}]]]], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ACoeffList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Epsilon]", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       FractionBox["\[Mu]", 
        SuperscriptBox["r0", 
         RowBox[{"d", "-", "3"}]]]}]}], ",", 
     RowBox[{
      RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
      FractionBox[
       SuperscriptBox["Q", "2"], 
       SuperscriptBox["r0", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}]}]]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CFG", "[", 
    RowBox[{"v_List", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "v", "]"}], "==", "0"}], ",", "1", ",", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "x"}], ")"}], "/", 
       RowBox[{"CFG", "[", 
        RowBox[{
         RowBox[{"Rest", "[", "v", "]"}], ",", "x"}], "]"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Approximant", "[", 
    RowBox[{
     RowBox[{"v_List", "/;", 
      RowBox[{
       RowBox[{"Length", "[", "v", "]"}], ">", "2"}]}], ",", "x_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{
     RowBox[{"v", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "x"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"v", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "-", 
       RowBox[{"v", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x"}], ")"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"v", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ")"}], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], "^", "3"}], "/", 
      RowBox[{"CFG", "[", 
       RowBox[{
        RowBox[{"Rest", "[", 
         RowBox[{"Rest", "[", 
          RowBox[{"Rest", "[", "v", "]"}], "]"}], "]"}], ",", "x"}], 
       "]"}]}]}]}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Ap", "[", "x_", "]"}], "=", 
    RowBox[{"Approximant", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", "\[Epsilon]", "}"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"a", "[", "i", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "order"}], "}"}]}], "]"}]}], "]"}], 
      ",", "x"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"CFL", "=", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Aa", "[", "x", "]"}], "-", 
              RowBox[{"Ap", "[", "x", "]"}]}], ")"}], "x"}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "order"}], "}"}]}], "]"}], ",", "x"}],
         "]"}], "//", "Rest"}]}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"slv", "=", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"CFL", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", "0"}], "/.", 
              "ACoeffList"}], ",", 
             RowBox[{"a", "[", "i", "]"}]}], "]"}], "//", "First"}]}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"ACoeffList", ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "slv", "]"}], "\[Equal]", "0"}], ",", 
            RowBox[{
             RowBox[{"a", "[", "i", "]"}], "\[Rule]", "0"}], ",", 
            RowBox[{"slv", "//", "First"}]}], "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "order"}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Text", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<The HDCFA parameters (\!\(\*SubscriptBox[\(a\), \(m\)]\)) in terms \
of \[Psi](r0) and its derivatives at r0:\>\"", ",", 
       RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}], "]"}], ";", 
   RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ACoeffList", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoeffList", "=", 
   RowBox[{
    RowBox[{"ACoeffList", "/.", "LovelockSol"}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Text", "[", 
     RowBox[{"Style", "[", 
      RowBox[{
      "\"\<The HDCFA parameters (\!\(\*SubscriptBox[\(a\), \(m\)]\)) in terms \
of the Lovelock parameters (\!\(\*SubscriptBox[\(\[Alpha]\), \(m\)]\)):\>\"", 
       ",", 
       RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}], "]"}], ";", 
   RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"CoeffList", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetApproximation", "[", 
    RowBox[{
     RowBox[{"o_Integer", "/;", 
      RowBox[{"0", "<", "o", "\[LessEqual]", "order"}]}], ",", "r_Symbol"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["r0", "r"], ")"}], 
          RowBox[{"d", "-", "3"}]]}], ")"}], 
       RowBox[{"Ap", "[", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["r0", "r"], ")"}], 
          RowBox[{"d", "-", "3"}]]}], "]"}]}], "/.", 
      RowBox[{
       RowBox[{"a", "[", 
        RowBox[{"o", "+", "1"}], "]"}], "\[Rule]", "0"}]}], "/.", 
     "CoeffList"}], "//", "Together"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "]"}], ";", 
  RowBox[{"Print", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExpressionsForAllHDCFAorders", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Do", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"Text", "[", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"\"\<Analytic approximation at order \>\"", "<>", 
           RowBox[{"ToString", "[", "i", "]"}], "<>", 
           "\"\< in the HDCFA:\>\""}], ",", 
          RowBox[{"FontSize", "\[Rule]", "20"}]}], "]"}], "]"}], "]"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"GetApproximation", "[", 
        RowBox[{"i", ",", "r"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ExpressionsForAllHDCFAorders", "=", 
      RowBox[{"Append", "[", 
       RowBox[{"ExpressionsForAllHDCFAorders", ",", 
        RowBox[{"GetApproximation", "[", 
         RowBox[{"i", ",", "r"}], "]"}]}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "order"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.799058276164807*^9, 3.7990583269149776`*^9}, {
   3.799058617623869*^9, 3.7990586321356893`*^9}, {3.7990586646899204`*^9, 
   3.7990587442277727`*^9}, {3.799133256494008*^9, 3.799133256751197*^9}, {
   3.799134361636196*^9, 3.799134365585402*^9}, {3.799413942982375*^9, 
   3.7994139633683376`*^9}, {3.79941408095704*^9, 3.79941411971764*^9}, {
   3.7994141647833343`*^9, 3.799414180929999*^9}, {3.7994147589748645`*^9, 
   3.799414759235201*^9}, {3.799414861232797*^9, 3.7994148614791393`*^9}, {
   3.79941489583173*^9, 3.7994149095894833`*^9}, {3.799414944428334*^9, 
   3.7994149935671453`*^9}, {3.799415030219166*^9, 3.7994150590911574`*^9}, {
   3.799421677420432*^9, 3.799421726267251*^9}, {3.7994218934264317`*^9, 
   3.799421894298112*^9}, {3.79942201052804*^9, 3.799422010958911*^9}, {
   3.7994225648855906`*^9, 3.7994225651827946`*^9}, {3.799477567498049*^9, 
   3.799477568339789*^9}, {3.7994776009432707`*^9, 3.7994776014279394`*^9}, {
   3.799477661928282*^9, 3.7994776621815987`*^9}, {3.799477702728154*^9, 
   3.799477703479193*^9}, {3.799477741796199*^9, 3.799477742369626*^9}, {
   3.799477777529641*^9, 3.7994777777390585`*^9}, {3.7995647140688815`*^9, 
   3.799564743828326*^9}, 3.799564811811554*^9, {3.7995648810374374`*^9, 
   3.799564903437718*^9}, {3.799564945927125*^9, 3.799564948212018*^9}, 
   3.799564979137668*^9, 3.7995652680025053`*^9, {3.799565746097376*^9, 
   3.799565746181126*^9}, {3.7995660217999535`*^9, 3.7995660226237516`*^9}, {
   3.7995661344467244`*^9, 3.799566134628242*^9}, {3.799566181208726*^9, 
   3.799566182105296*^9}, {3.7995686794881625`*^9, 3.799568680239176*^9}, {
   3.799569946402825*^9, 3.7995699805951633`*^9}, {3.7995700499417887`*^9, 
   3.799570199410573*^9}, {3.799570287313726*^9, 3.799570297617548*^9}, {
   3.799570347145156*^9, 3.799570356917002*^9}, {3.7995911847460566`*^9, 
   3.799591186649908*^9}, {3.7995917653073044`*^9, 3.799591765884759*^9}, {
   3.799648082848002*^9, 3.799648087976292*^9}, {3.799814426786989*^9, 
   3.799814452684685*^9}, {3.7998145401122074`*^9, 3.799814546044156*^9}, {
   3.7998146683865404`*^9, 3.79981476554053*^9}, {3.799814801012971*^9, 
   3.799814851911978*^9}, {3.7998148982380123`*^9, 3.799814898479127*^9}, {
   3.7998149305963087`*^9, 3.799814932782348*^9}, {3.799815002359166*^9, 
   3.799815088659542*^9}, {3.7998151201078167`*^9, 3.799815191800256*^9}, {
   3.7998174919286942`*^9, 3.799817492138138*^9}, 3.7998175350287423`*^9, {
   3.7998215867015767`*^9, 3.7998216553564196`*^9}, {3.7998219223520927`*^9, 
   3.7998219225908823`*^9}, {3.799821999067421*^9, 3.7998220097040024`*^9}, {
   3.799822076588226*^9, 3.7998220891924963`*^9}, {3.7998221755427136`*^9, 
   3.7998221989141846`*^9}, 3.8006820003843307`*^9, {3.8006852267449512`*^9, 
   3.8006852632861557`*^9}, {3.800685331289219*^9, 3.800685358702874*^9}, {
   3.8006853932616568`*^9, 3.8006853940544243`*^9}, {3.8006879896134405`*^9, 
   3.800688055196318*^9}, {3.800691055123763*^9, 3.800691056681604*^9}, {
   3.8006936434536676`*^9, 3.8006936535706024`*^9}, {3.800693745175561*^9, 
   3.8006937739077168`*^9}, {3.800694250329764*^9, 3.800694256069086*^9}, {
   3.8006959247733264`*^9, 3.8006959250565653`*^9}, {3.8006980749386616`*^9, 
   3.800698075651814*^9}, {3.8006981616380587`*^9, 3.8006981623919334`*^9}, {
   3.800698447950009*^9, 3.800698448627447*^9}, {3.800776311041895*^9, 
   3.8007763297252226`*^9}, {3.800776405419585*^9, 3.800776477760602*^9}, {
   3.8007766884009333`*^9, 3.800776690197164*^9}, {3.8007768057162848`*^9, 
   3.8007769987065687`*^9}, {3.8007770600484295`*^9, 
   3.8007771171249228`*^9}, {3.8007787714553175`*^9, 3.8007787824290075`*^9}, 
   3.8007788368603525`*^9, {3.8007788708155193`*^9, 3.8007788771505203`*^9}, {
   3.8007811001868286`*^9, 3.8007811005368834`*^9}, {3.800781147688704*^9, 
   3.8007811481724615`*^9}, {3.80078118186559*^9, 3.8007811856025987`*^9}, 
   3.8007812589822655`*^9, {3.8007813058628745`*^9, 3.8007813259196415`*^9}, {
   3.800785950267909*^9, 3.800785952288499*^9}, {3.800786043364334*^9, 
   3.800786043486988*^9}, {3.800786910004614*^9, 3.800786913834367*^9}, {
   3.8007871582973166`*^9, 3.8007871594572134`*^9}, {3.800791904930416*^9, 
   3.800791910930307*^9}, {3.8009462102053523`*^9, 3.800946211232607*^9}, {
   3.800946435829176*^9, 3.800946436070492*^9}, {3.800946495746004*^9, 
   3.8009465323662233`*^9}, {3.800946586748874*^9, 3.8009466188301325`*^9}, {
   3.8009466666713085`*^9, 3.8009466738829956`*^9}, {3.800946711646104*^9, 
   3.8009467188837585`*^9}, {3.800946767982503*^9, 3.8009467773225737`*^9}, {
   3.8009468238312693`*^9, 3.8009468252644467`*^9}, {3.804739388725582*^9, 
   3.804739388981907*^9}, {3.8047395365395*^9, 3.804739536718999*^9}, {
   3.8047405902426467`*^9, 3.804740590510939*^9}, {3.8047407830266953`*^9, 
   3.8047407836073637`*^9}, {3.8047412118035164`*^9, 3.804741212216202*^9}, {
   3.8050090641340747`*^9, 3.80500908969775*^9}, {3.8050092440930347`*^9, 
   3.8050092727270126`*^9}, {3.8050095438468714`*^9, 
   3.8050095824806786`*^9}, {3.8050096375087185`*^9, 
   3.8050096606866207`*^9}, {3.8050096987947264`*^9, 3.805009699136812*^9}, {
   3.8050099460368285`*^9, 3.805009947480164*^9}, {3.805010017771858*^9, 
   3.8050100183277435`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox[
    StyleBox["\<\"The expression for \[Mu] and the values of \[Psi](r) and \
its derivatives at r0, in terms of the asymptotic charge \
(\\!\\(\\*SuperscriptBox[\\(Q\\), \\(2\\)]\\)) and the Lovelock parameters \
(\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(m\\)]\\)):\"\>",
     StripOnInput->False,
     FontSize->20], TextForm]], "InlineText"],
  Text[
   Style["The expression for \[Mu] and the values of \[Psi](r) and its \
derivatives at r0, in terms of the asymptotic charge \
(\!\(\*SuperscriptBox[\(Q\), \(2\)]\)) and the Lovelock parameters \
(\!\(\*SubscriptBox[\(\[Alpha]\), \(m\)]\)):", FontSize -> 20]]]], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026498114*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.8050100265021*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Psi]", "[", "r0", "]"}], "\[Rule]", 
    FractionBox["1", 
     SuperscriptBox["r0", "2"]]}], ",", 
   RowBox[{"\[Mu]", "\[Rule]", 
    RowBox[{
     FractionBox[
      SuperscriptBox["Q", "2"], 
      SuperscriptBox["r0", "4"]], "+", 
     SuperscriptBox["r0", "4"], "+", 
     RowBox[{
      SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", "\[Alpha]3"}]}], 
   ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Psi]", "\[Prime]",
      MultilineFunction->None], "[", "r0", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["r0", "4"], "+", 
         RowBox[{
          SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", "\[Alpha]3"}], 
        ")"}]}]}], 
     RowBox[{
      SuperscriptBox["r0", "7"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r0", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
        RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
      MultilineFunction->None], "[", "r0", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"55", " ", 
          SuperscriptBox["Q", "2"]}], "-", 
         RowBox[{"21", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["Q", "2"], "+", 
            SuperscriptBox["r0", "8"], "+", 
            RowBox[{
             SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "+", 
            RowBox[{
             SuperscriptBox["r0", "4"], " ", "\[Alpha]3"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[Alpha]3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["Q", "2"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["r0", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r0", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
                 "\[Alpha]3"}], ")"}]}]}], ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox["r0", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["r0", "4"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
              RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", "\[Alpha]2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["Q", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r0", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["r0", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
                 "\[Alpha]3"}], ")"}]}]}], ")"}], "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["r0", "5"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["r0", "3"], " ", "\[Alpha]2"}], "+", 
             RowBox[{"3", " ", "r0", " ", "\[Alpha]3"}]}], ")"}], "2"]]}], 
        ")"}]}], 
      RowBox[{
       SuperscriptBox["r0", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Alpha]2"}], 
          SuperscriptBox["r0", "2"]], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[Alpha]3"}], 
          SuperscriptBox["r0", "4"]]}], ")"}]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.805009956853364*^9, 3.805010026511136*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox[
    StyleBox["\<\"The HDCFA parameters (\\!\\(\\*SubscriptBox[\\(a\\), \
\\(m\\)]\\)) in terms of \[Psi](r0) and its derivatives at r0:\"\>",
     StripOnInput->False,
     FontSize->20], TextForm]], "InlineText"],
  Text[
   Style["The HDCFA parameters (\!\(\*SubscriptBox[\(a\), \(m\)]\)) in terms \
of \[Psi](r0) and its derivatives at r0:", FontSize -> 20]]]], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026570922*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026574911*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     FractionBox["\[Mu]", 
      SuperscriptBox["r0", "4"]]}]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["Q", "2"], 
     SuperscriptBox["r0", "8"]]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["r0", "8"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r0", "4"], " ", "\[Mu]"}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r0", "10"], " ", 
       RowBox[{"\[Psi]", "[", "r0", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["r0", "11"], " ", 
       RowBox[{
        SuperscriptBox["\[Psi]", "\[Prime]",
         MultilineFunction->None], "[", "r0", "]"}]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["r0", "8"]}]]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "32"}], " ", 
       SuperscriptBox["Q", "2"]}], "-", 
      RowBox[{"192", " ", 
       SuperscriptBox["r0", "8"]}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["r0", "4"], " ", "\[Mu]"}], "-", 
      RowBox[{"60", " ", 
       SuperscriptBox["r0", "10"], " ", 
       RowBox[{"\[Psi]", "[", "r0", "]"}]}], "-", 
      RowBox[{"33", " ", 
       SuperscriptBox["r0", "11"], " ", 
       RowBox[{
        SuperscriptBox["\[Psi]", "\[Prime]",
         MultilineFunction->None], "[", "r0", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["r0", "12"], " ", 
       RowBox[{
        SuperscriptBox["\[Psi]", "\[Prime]\[Prime]",
         MultilineFunction->None], "[", "r0", "]"}]}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["Q", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["r0", "8"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["r0", "4"], " ", "\[Mu]"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r0", "10"], " ", 
         RowBox[{"\[Psi]", "[", "r0", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["r0", "11"], " ", 
         RowBox[{
          SuperscriptBox["\[Psi]", "\[Prime]",
           MultilineFunction->None], "[", "r0", "]"}]}]}], ")"}]}]]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.805009956853364*^9, 3.805010026581894*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox[
    StyleBox["\<\"The HDCFA parameters (\\!\\(\\*SubscriptBox[\\(a\\), \
\\(m\\)]\\)) in terms of the Lovelock parameters (\\!\\(\\*SubscriptBox[\\(\
\[Alpha]\\), \\(m\\)]\\)):\"\>",
     StripOnInput->False,
     FontSize->20], TextForm]], "InlineText"],
  Text[
   Style["The HDCFA parameters (\!\(\*SubscriptBox[\(a\), \(m\)]\)) in terms \
of the Lovelock parameters (\!\(\*SubscriptBox[\(\[Alpha]\), \(m\)]\)):", 
    FontSize -> 20]]]], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026637743*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.8050100266397376`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Epsilon]", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Q", "2"], "+", 
      RowBox[{
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "+", 
      RowBox[{
       SuperscriptBox["r0", "4"], " ", "\[Alpha]3"}]}], 
     SuperscriptBox["r0", "8"]]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "0", "]"}], "\[Rule]", 
    FractionBox[
     SuperscriptBox["Q", "2"], 
     SuperscriptBox["r0", "8"]]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "1", "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{
       SuperscriptBox["Q", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
         RowBox[{"6", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r0", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "+", 
         RowBox[{
          SuperscriptBox["r0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             SuperscriptBox["\[Alpha]2", "2"]}], "-", 
            RowBox[{"2", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["r0", "2"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], 
         "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["\[Alpha]3", "2"]}]}], ")"}]}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r0", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
        RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}]}]]}], ",", 
   RowBox[{
    RowBox[{"a", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["Q", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
            RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["Q", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r0", "10"], " ", "\[Alpha]2"}], "+", 
            RowBox[{
             SuperscriptBox["r0", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"13", " ", 
                SuperscriptBox["\[Alpha]2", "2"]}], "-", 
               RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
            RowBox[{"108", " ", 
             SuperscriptBox["r0", "2"], " ", "\[Alpha]2", " ", 
             SuperscriptBox["\[Alpha]3", "2"]}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Alpha]3", "3"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["r0", "4"], " ", "\[Alpha]3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["\[Alpha]2", "2"]}], "+", 
               RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["r0", "6"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["\[Alpha]2", "3"]}], "+", 
               RowBox[{"9", " ", "\[Alpha]2", " ", "\[Alpha]3"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r0", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r0", "14"], " ", "\[Alpha]2"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r0", "12"], " ", 
             SuperscriptBox["\[Alpha]2", "2"]}], "+", 
            RowBox[{"720", " ", 
             SuperscriptBox["r0", "4"], " ", 
             SuperscriptBox["\[Alpha]2", "2"], " ", 
             SuperscriptBox["\[Alpha]3", "2"]}], "+", 
            RowBox[{"648", " ", 
             SuperscriptBox["r0", "2"], " ", "\[Alpha]2", " ", 
             SuperscriptBox["\[Alpha]3", "3"]}], "+", 
            RowBox[{"216", " ", 
             SuperscriptBox["\[Alpha]3", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", "\[Alpha]3", 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"352", " ", 
                SuperscriptBox["\[Alpha]2", "2"]}], "+", 
               RowBox[{"117", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r0", "10"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"25", " ", 
                SuperscriptBox["\[Alpha]2", "3"]}], "-", 
               RowBox[{"7", " ", "\[Alpha]2", " ", "\[Alpha]3"}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r0", "8"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"32", " ", 
                SuperscriptBox["\[Alpha]2", "4"]}], "+", 
               RowBox[{"77", " ", 
                SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "-", 
               RowBox[{"24", " ", 
                SuperscriptBox["\[Alpha]3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r0", "4"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
            RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["Q", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
              RowBox[{"6", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["r0", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "+", 
              RowBox[{
               SuperscriptBox["r0", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Alpha]2", "2"]}], "-", 
                 RowBox[{"2", " ", "\[Alpha]3"}]}], ")"}]}], "+", 
              RowBox[{"20", " ", 
               SuperscriptBox["r0", "2"], " ", "\[Alpha]2", " ", 
               "\[Alpha]3"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[Alpha]3", "2"]}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.805009956853364*^9, 3.805010026652728*^9}],

Cell[CellGroupData[{

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.8050100266842146`*^9}],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.8050100266852117`*^9}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox[
    StyleBox["\<\"Analytic approximation at order 1 in the HDCFA:\"\>",
     StripOnInput->False,
     FontSize->20], TextForm]], "InlineText"],
  Text[
   Style["Analytic approximation at order 1 in the HDCFA:", FontSize -> 
    20]]]], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026688203*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "16"], " ", 
    SuperscriptBox["r0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r0", "4"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"3", " ", "\[Alpha]3"}]}], ")"}]}]], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["r", "4"], "-", 
     SuperscriptBox["r0", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["r0", "4"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox["r0", "8"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["r0", "10"], " ", "\[Alpha]2"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["r0", "10"], " ", "\[Alpha]2"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["r0", "14"], " ", "\[Alpha]2"}], "+", 
     RowBox[{
      SuperscriptBox["r0", "18"], " ", "\[Alpha]2"}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["r0", "8"], " ", 
      SuperscriptBox["\[Alpha]2", "2"]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["r0", "12"], " ", 
      SuperscriptBox["\[Alpha]2", "2"]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox["r0", "16"], " ", 
      SuperscriptBox["\[Alpha]2", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["r", "8"], " ", "\[Alpha]3"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "12"], " ", 
      SuperscriptBox["r0", "4"], " ", "\[Alpha]3"}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["Q", "2"], " ", 
      SuperscriptBox["r0", "8"], " ", "\[Alpha]3"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["r0", "8"], " ", "\[Alpha]3"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["r0", "12"], " ", "\[Alpha]3"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["r0", "16"], " ", "\[Alpha]3"}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
     RowBox[{"20", " ", 
      SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "8"], " ", 
      SuperscriptBox["r0", "4"], " ", 
      SuperscriptBox["\[Alpha]3", "2"]}], "-", 
     RowBox[{"6", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox["r0", "8"], " ", 
      SuperscriptBox["\[Alpha]3", "2"]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["r0", "12"], " ", 
      SuperscriptBox["\[Alpha]3", "2"]}]}], ")"}]}]}]], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026696148*^9}],

Cell[BoxData[
 InterpretationBox[Cell[BoxData[
   FormBox[
    StyleBox["\<\"Analytic approximation at order 2 in the HDCFA:\"\>",
     StripOnInput->False,
     FontSize->20], TextForm]], "InlineText"],
  Text[
   Style["Analytic approximation at order 2 in the HDCFA:", FontSize -> 
    20]]]], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026707153*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["r", "4"], "-", 
      SuperscriptBox["r0", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "6"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "6"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "22"], " ", "\[Alpha]2"}], "+", 
      RowBox[{
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "22"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "26"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "-", 
      RowBox[{"104", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"23", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "28"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["r0", "32"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "6"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "10"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "10"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"174", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "14"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "-", 
      RowBox[{"214", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "18"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "18"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"56", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "22"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"126", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "22"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "-", 
      RowBox[{"48", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "26"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["r0", "30"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "-", 
      RowBox[{"256", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "+", 
      RowBox[{"198", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "+", 
      RowBox[{"42", " ", 
       SuperscriptBox["r0", "28"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "18"], " ", 
       SuperscriptBox["\[Alpha]2", "5"]}], "-", 
      RowBox[{"128", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "22"], " ", 
       SuperscriptBox["\[Alpha]2", "5"]}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["r0", "26"], " ", 
       SuperscriptBox["\[Alpha]2", "5"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "6"], " ", 
       SuperscriptBox["r", "8"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "6"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "4"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "4"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "8"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "12"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "16"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "20"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"64", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"118", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"114", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "22"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
      RowBox[{"35", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "22"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "26"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
      RowBox[{"11", " ", 
       SuperscriptBox["r0", "30"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"288", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"576", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"288", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"646", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"718", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"152", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"324", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"120", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["r0", "28"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"704", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "10"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"1408", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"352", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "14"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"704", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "18"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"996", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "18"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"672", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "22"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"156", " ", 
       SuperscriptBox["r0", "26"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"416", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "4"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"832", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "4"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"416", " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]2", "4"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"96", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"120", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"136", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["r0", "28"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "2"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"864", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"771", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"687", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"261", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"93", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "22"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["r0", "26"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"2880", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"1440", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"1833", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"1140", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"195", " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"1072", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "14"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"2144", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "18"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"1072", " ", 
       SuperscriptBox["r0", "22"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"288", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["r0", "24"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"1296", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"2592", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"648", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"1296", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"1467", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"828", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["r0", "22"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"1368", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"2736", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"1368", " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "-", 
      RowBox[{"864", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["r", "12"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "+", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "+", 
      RowBox[{"432", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "+", 
      RowBox[{"864", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "-", 
      RowBox[{"1728", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "+", 
      RowBox[{"864", " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["r", "8"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "5"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "5"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]3", "5"]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["r", "12"], " ", 
    SuperscriptBox["r0", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "2"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2"}], "+", 
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["r0", "22"], " ", "\[Alpha]2"}], "-", 
      RowBox[{"40", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"104", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["r0", "20"], " ", 
       SuperscriptBox["\[Alpha]2", "2"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "6"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "10"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "-", 
      RowBox[{"6", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "+", 
      RowBox[{"150", " ", 
       SuperscriptBox["r0", "18"], " ", 
       SuperscriptBox["\[Alpha]2", "3"]}], "-", 
      RowBox[{"64", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "+", 
      RowBox[{"192", " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "4"]}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r", "4"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "4"], " ", 
       SuperscriptBox["r0", "4"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"24", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "12"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "16"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"96", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"288", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "+", 
      RowBox[{"114", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
      RowBox[{"42", " ", 
       SuperscriptBox["r0", "18"], " ", "\[Alpha]2", " ", "\[Alpha]3"}], "-", 
      RowBox[{"288", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"576", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"66", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"462", " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"352", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "10"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "+", 
      RowBox[{"1056", " ", 
       SuperscriptBox["r0", "14"], " ", 
       SuperscriptBox["\[Alpha]2", "3"], " ", "\[Alpha]3"}], "-", 
      RowBox[{"72", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"144", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["r0", "16"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "2"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"864", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"261", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"351", " ", 
       SuperscriptBox["r0", "14"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"720", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "+", 
      RowBox[{"2160", " ", 
       SuperscriptBox["r0", "12"], " ", 
       SuperscriptBox["\[Alpha]2", "2"], " ", 
       SuperscriptBox["\[Alpha]3", "2"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"432", " ", 
       SuperscriptBox["Q", "2"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"216", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"648", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "6"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "+", 
      RowBox[{"1944", " ", 
       SuperscriptBox["r0", "10"], " ", "\[Alpha]2", " ", 
       SuperscriptBox["\[Alpha]3", "3"]}], "-", 
      RowBox[{"216", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox["r0", "4"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}], "+", 
      RowBox[{"648", " ", 
       SuperscriptBox["r0", "8"], " ", 
       SuperscriptBox["\[Alpha]3", "4"]}]}], ")"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.8050099567860575`*^9, 3.805010026755987*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1536, 781},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.2 Inherited,
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2622, 39, 315, "Item"],
Cell[3183, 61, 271, 9, 12, "Text"],
Cell[CellGroupData[{
Cell[3479, 74, 19532, 522, 1387, "Input"],
Cell[CellGroupData[{
Cell[23036, 600, 750, 14, 90, "Print"],
Cell[23789, 616, 98, 1, 31, "Print"]
}, Open  ]],
Cell[23902, 620, 4082, 117, 183, "Output"],
Cell[CellGroupData[{
Cell[28009, 741, 498, 10, 45, "Print"],
Cell[28510, 753, 100, 1, 31, "Print"]
}, Open  ]],
Cell[28625, 757, 2539, 76, 76, "Output"],
Cell[CellGroupData[{
Cell[31189, 837, 575, 12, 45, "Print"],
Cell[31767, 851, 102, 1, 31, "Print"]
}, Open  ]],
Cell[31884, 855, 6856, 183, 193, "Output"],
Cell[CellGroupData[{
Cell[38765, 1042, 102, 1, 31, "Print"],
Cell[38870, 1045, 102, 1, 31, "Print"],
Cell[38975, 1048, 371, 9, 45, "Print"],
Cell[39349, 1059, 3469, 92, 128, "Print"],
Cell[42821, 1153, 371, 9, 45, "Print"],
Cell[43195, 1164, 32568, 798, 607, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)


